AnchorFlow-VIO: Fixed-Template Monocular Visual-Inertial Odometry on LaMAria

We present AnchorFlow-VIO, an open-source Basalt-derived monocular visual-inertial odometry system, and evaluate a uniform configuration on LaMAria. The system uses one grayscale camera and one IMU, combining factory IMU correction, a fixed timing adjustment, windowed initialization and fixed-template patch tracking. Server evaluation of all 63 test recordings yields control-point scores of 47.2, 37.1, 24.8, 35.1 and 15.6 for Short, Medium, Long, Low light and Moving platform. Test pose recalls at 5 m are 84.6%, 69.1%, 53.9% and 62.9% for the four categories reporting dense recall. On ten training recordings, mean control-point score is 41.38 and all 265,694 image timestamps receive poses, including 204 filled poses. One training platform recording diverges and scores zero. A paired four-record comparison favors fixed over rolling templates on three recordings, while reversing that ranking on the fourth. Increasing feature density also yields mixed results. Ten fresh runs at prospectively fixed 30 s and 120 s offsets expose substantial start sensitivity: a low-light recording scores 6.14 at the earlier start and 42.00 at the later start. These results characterize the limits of the frozen system and show why complete output, feature counts and selected successful runs are insufficient evidence of robust localization. Source code, frozen configuration and reproducible submission tools are publicly available; training ablations are reported separately from the submitted test evaluation.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Sudhir Pratap Yadav

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
AnchorFlow-VIO supporting numerical data and plotting code
Author: Sudhir Pratap Yadav

From this anc directory run:
  python3 build_assets.py
Requires Python 3, NumPy and Matplotlib. This regenerates manuscript figures
and tables from the included snapshots; it does not run SLAM or query a server.
The optional --source mode requires an original research worktree and is not
needed for reproduction from these files.

Training result precision is preserved. test_server_scores.csv contains all
63 server-displayed records at one decimal; blank fields are unavailable.
leaderboard_snapshot.csv is the official 19 October 2026 category snapshot:
https://www.lamaria.ethz.ch/leaderboard
Public method: https://www.lamaria.ethz.ch/method_info.php?id=45
Code: https://github.com/sudhirpratapyadav/anchorflow-vio

estimated_positions.npz contains all ten estimated training trajectories,
with columns elapsed seconds, x, y, z in meters and sequence IDs as keys.
These are estimates, not ground truth. They exclude quaternion orientations
and cannot replace the full official submission trajectories.

run_catalog.csv catalogs source-table observations; some baseline rows recur
across studies and are not independent native runs. Absolute machine paths,
private session excerpts, raw logs, dataset imagery and reference labels are
not included. Original numerical evidence is linked by hashes below.
The MIT licence applies to original plotting code; upstream and benchmark
materials retain their own rights. Benchmark attribution is in the paper.


==> anc/build_assets.py <==
#!/usr/bin/env python3
"""Freeze small mono-run evidence and regenerate manuscript tables and figures."""
import argparse
import csv
import hashlib
import io
import json
import shutil
import subprocess
import zipfile
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
NAMES = {'sequence_1_19':'Short19', 'sequence_1_20':'Short20',
         'sequence_2_11':'Medium11', 'sequence_2_12':'Medium12',
         'sequence_3_17':'Long17', 'sequence_3_18':'Long18',
         'sequence_4_10':'Lowlight10', 'sequence_4_11':'Lowlight11',
         'sequence_5_11':'Platform11', 'sequence_5_12':'Platform12'}

def digest(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as stream:
        for block in iter(lambda: stream.read(1024*1024), b''):
            h.update(block)
    return h.hexdigest()

def rows(name):
    with (ROOT/'data'/name).open() as f:
        return list(csv.DictReader(f))

def value(row, key, digits=2):
    return f'{float(row[key]):.{digits}f}' if row.get(key) else r'\textemdash'

def table(name, header, body):
    (ROOT/'tables'/name).write_text(header+'\n'+ '\n'.join(' & '.join(row)+r' \\' for row in body)+'\n\\bottomrule\n\\end{tabular}\n')

def save(fig, name):
    fig.savefig(ROOT/'figures'/f'{name}.pdf', bbox_inches='tight')
    fig.savefig(ROOT/'figures'/f'{name}.png', dpi=180, bbox_inches='tight')
    plt.close(fig)

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--source', type=Path, help='Read-only mono worktree; omit to reuse snapshots')
    a = parser.parse_args()
    for folder in ('data', 'figures', 'tables'):
        (ROOT/folder).mkdir(exist_ok=True)
    if a.source:
        sources = ['validation_scores.csv','frontend_scores.csv','controlled_starts.csv',
                   'global_scores.csv','earth_budget_scores.csv','recovery_scores.csv',
                   'evaluator_provenance.json','submission_training_package.json',
                   'validation_complete.json','controlled_starts_complete.json',
                   'frozen_method_description.md','closeout.md','experiments.md',
                   'submission_preparation.md','logs.md']
        manifest = {'source_commit':subprocess.check_output(['git','rev-parse','HEAD'],cwd=a.source,text=True).strip(),
                    'files':{}, 'scope':'Read-only snapshots; original saved runs, no new SLAM evaluation'}
        for name in sources:
            src = a.source/'track_logs_mono'/name
            shutil.copyfile(src, ROOT/'data'/name)
            manifest['files'][name] = {'source':str(src.resolve()),'sha256':digest(src)}
        for name, src in [('protocol.json',a.source/'configs/mono_imu/protocol.json'),
                          ('native_config.json',a.source/'configs/basalt_v4_ref/config.json'),
                          ('closeout_plan.json',a.source/'configs/mono_imu/closeout_plan.json'),
                          ('frozen_training_manifest.json',a.source/'configs/mono_imu/frozen_training_manifest.json')]:
            shutil.copyfile(src,ROOT/'data'/name)
            manifest['files'][name]={'source':str(src.resolve()),'sha256':digest(src)}
        receipt = json.loads((ROOT/'data/submission_training_package.json').read_text())
        archive = Path(receipt['archive'])
        assert digest(archive)==receipt['archive_sha256']
        with zipfile.ZipFile(archive) as z:
            assert sorted(z.namelist())==sorted(r['member'] for r in receipt['records'].values())
            trajectories = {}
            for name,r in receipt['records'].items():
                raw=z.read(r['member'])
                assert hashlib.sha256(raw).hexdigest()==r['sha256']
                d=np.loadtxt(io.BytesIO(raw))
                assert len(d)==r['poses']
                # Full-rate relative timestamps and positions, no images or reference labels.
                trajectories[name]=np.column_stack(((d[:,0]-d[0,0])*1e-9,d[:,1:4]))
            np.savez_compressed(ROOT/'data/estimated_positions.npz',**trajectories)
        manifest['archive_sha256']=receipt['archive_sha256']
        manifest['estimated_positions_sha256']=digest(ROOT/'data/estimated_positions.npz')
        (ROOT/'data/provenance.json').write_text(json.dumps(manifest,indent=2)+'\n')
    full=[r for r in rows('validation_scores.csv') if r['arm']=='fixed_template']
    dense={r['sequence']:r for r in rows('validation_scores.csv') if r['arm']=='dense_fixed'}
    short=lambda r:NAMES[r['sequence']]
    assert len(full)==10 and sum(int(r['poses']) for r in full)==265694
    assert abs(np.mean([float(r['cp_score']) for r in full])-41.38301775152611)<1e-10
    table('full.tex',r'\begin{tabular}{lrrrrr}\toprule Record & CP & R@5m (\%) & ATE (m) & Scale & Poses \\\midrule',
          [[short(r),value(r,'cp_score'),value(r,'pose_recall_5m'),value(r,'ate_rmse_m'),value(r,'sim3_scale',4),f"{int(r['poses']):,}"] for r in full])
    paired=rows('frontend_scores.csv')
    fixed={r['sequence']:r for r in paired if r['arm']=='fixed_template'}
    rolling=[r for r in paired if r['arm']=='rolling_template']
    table('templates.tex',r'\begin{tabular}{lrrrr}\toprule & \multicolumn{2}{c}{CP} & \multicolumn{2}{c}{R@5m (\%)} \\ Record & Fixed & Rolling & Fixed & Rolling \\\midrule',
          [[short(r),value(fixed[r['sequence']],'cp_score'),value(r,'cp_score'),value(fixed[r['sequence']],'pose_recall_5m'),value(r,'pose_recall_5m')] for r in rolling])
    starts=rows('controlled_starts.csv')
    table('starts.tex',r'\begin{tabular}{lrrrrr}\toprule & & \multicolumn{2}{c}{CP} & \multicolumn{2}{c}{R@5m (\%)} \\ Record & Start (s) & Fresh & Suffix & Fresh & Suffix \\\midrule',
          [[short(r),str(int(r['offset_frames'])//20),value(r,'fresh_cp_score'),value(r,'original_suffix_cp_score'),value(r,'fresh_pose_recall_5m'),value(r,'original_suffix_pose_recall_5m')] for r in starts])
    table('density.tex',r'\begin{tabular}{lrrr}\toprule Record & Original CP & Dense CP & Dense $\Delta$ CP \\\midrule',
          [[short(r),value(r,'cp_score'),value(dense[r['sequence']],'cp_score'),f"{float(dense[r['sequence']]['cp_score'])-float(r['cp_score']):+.2f}" if dense[r['sequence']]['cp_score'] else 'Alignment failed'] for r in full])
    table('runtime.tex',r'\begin{tabular}{lrrrr}\toprule Record / start & CPU (s) & Wall (s) & RSS (MiB) & Images/s \\\midrule',
          [[short(r)+' / '+str(int(r['offset_frames'])//20)+' s',value(r,'cpu_s'),value(r,'wall_s'),f"{float(r['rss_kib'])/1024:.1f}",value(r,'throughput_native_images_s')] for r in starts])
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
    blue,orange='#245b83','#b65b31'
    fig,ax=plt.subplots(figsize=(8,3.3))
    x=np.arange(10)
    ax.bar(x-.18,[float(r['cp_score']) for r in full],.36,label='Frozen fixed template',color=blue)
    ax.bar(x+.18,[float(dense[r['sequence']]['cp_score']) if dense[r['sequence']]['cp_score'] else 0 for r in full],.36,label='Dense features',color=orange)
    ax.annotate('Alignment\nfailed',xy=(7.18,1),xytext=(7.18,51),
                ha='center',fontsize=7.5,color=orange,
                arrowprops={'arrowstyle':'-','color':orange,'lw':.7})
    ax.set_xticks(x,[short(r) for r in full],rotation=28,ha='right');ax.set_ylim(0,100)
    ax.set_ylabel('Control-point score');ax.legend(frameon=False,ncol=2);ax.grid(axis='y',alpha=.18);ax.set_axisbelow(True)
    save(fig,'accuracy_density')
    fig,axes=plt.subplots(1,2,figsize=(8,3.15))
    for ax,offset in zip(axes,[600,2400]):
        rs=[r for r in starts if int(r['offset_frames'])==offset]
        for j,r in enumerate(rs):
            a0,b=float(r['original_suffix_cp_score']),float(r['fresh_cp_score'])
            ax.plot([j,j],[a0,b],color='0.65',lw=2)
            ax.scatter(j,a0,marker='s',color=blue,label='Original matched suffix' if j==0 else None,zorder=3)
            ax.scatter(j,b,marker='o',color=orange,label='Fresh start' if j==0 else None,zorder=4)
        ax.set_xticks(range(5),[short(r) for r in rs],rotation=28,ha='right');ax.set_ylim(-3,100)
        ax.set_title(f'Start at {offset//20} s');ax.grid(axis='y',alpha=.18)
    axes[0].set_ylabel('Control-point score');axes[1].legend(frameon=False,fontsize=8)
    fig.tight_layout();save(fig,'start_sensitivity')
    fig,axes=plt.subplots(1,2,figsize=(8,3))
    for j,r in enumerate(rolling):
        f=fixed[r['sequence']]
        axes[0].bar(j,float(f['cp_score'])-float(r['cp_score']),color=blue if float(f['cp_score'])>=float(r['cp_score']) else orange)
    axes[0].axhline(0,color='0.3',lw=.7);axes[0].set_xticks(range(4),[short(r) for r in rolling],rotation=20)
    axes[0].set_ylabel('Fixed minus rolling CP');axes[0].grid(axis='y',alpha=.18)
    valid=[r for r in full if r['sim3_scale']]
    axes[1].scatter([float(r['sim3_scale']) for r in valid],[float(r['ate_rmse_m']) for r in valid],color=blue)
    for r in valid:
        axes[1].annotate(short(r),(float(r['sim3_scale']),float(r['ate_rmse_m'])),xytext=(3,3),textcoords='offset points',fontsize=7)
    axes[1].axvline(1,color='0.6',ls='--',lw=.8);axes[1].set_xlim(.94,1.02);axes[1].set_ylim(0,8)
    axes[1].set_xlabel('Fitted Sim(3) scale');axes[1].set_ylabel('Aligned ATE RMSE (m)')
    fig.tight_layout();save(fig,'template_scale')
    tr=np.load(ROOT/'data/estimated_positions.npz')
    fig,axes=plt.subplots(1,3,figsize=(8,2.8))
    for ax,name in zip(axes,['sequence_1_19','sequence_3_17','sequence_5_12']):
        d=tr[name];xy=d[:,1:3]-d[0,1:3]
        ax.plot(xy[:,0],xy[:,1],color=blue,lw=.8)
        ax.scatter(*xy[0],color='#43845a',s=20,zorder=3,label='Start')
        ax.scatter(*xy[-1],color=orange,s=20,zorder=3,label='End')
        ax.set_title(NAMES[name]);ax.set_xlabel('Local x (m)');ax.set_ylabel('Local y (m)');ax.set_aspect('equal',adjustable='datalim');ax.ticklabel_format(style='sci',axis='both',scilimits=(-3,4))
    axes[0].legend(frameon=False,fontsize=7)
    fig.tight_layout();save(fig,'estimated_trajectories')
    summary={'records':10,'poses':sum(int(r['poses']) for r in full),'initial_fills':sum(int(r['initial_fills']) for r in full),'later_fills':sum(int(r['later_fills']) for r in full),'mean_cp':np.mean([float(r['cp_score']) for r in full]),'source_commit':json.loads((ROOT/'data/provenance.json').read_text())['source_commit']}
    (ROOT/'data/computed_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    if (ROOT/'data/test_server_scores.csv').exists():
        test=rows('test_server_scores.csv')
        board=rows('leaderboard_snapshot.csv')
        ours=next(r for r in board if r['method']=='AnchorFlow VIO')
        categories=['short','medium','long','lowlight','platform']
        labels=['Short','Medium','Long','Low light','Moving platform']
        counts=[18,10,16,9,10]
        assert len(test)==63
        for i,key in enumerate(categories,1):
            subset=[r for r in test if int(r['category'])==i]
            assert len(subset)==counts[i-1]
            assert abs(np.mean([float(r['cp_score']) for r in subset])-float(ours[key+'_cp']))<.06
        table('test_summary.tex',r'\begin{tabular}{lrrrrr}\toprule & Test & \multicolumn{2}{c}{CP score} & \multicolumn{2}{c}{R@5m (\%)} \\ Category & records & Training & Test & Training & Test \\\midrule',
              [[label,str(n),f"{np.mean([float(r['cp_score']) for r in full if int(r['sequence'].split('_')[1])==i]):.2f}",ours[key+'_cp'],f"{np.mean([float(r['pose_recall_5m']) for r in full if int(r['sequence'].split('_')[1])==i]):.2f}" if i<5 else r'\textemdash',ours[key+'_recall_5m'] if i<5 else r'\textemdash'] for i,(key,label,n) in enumerate(zip(categories,labels,counts),1)])
        selected=['Mighty Camera','AnchorFlow VIO','FPV-SLAM','ASTRM_FLOWSLAM_v1','AnonSLAM','(r) OpenVINS+Maplab','(r) ORB-SLAM3','(r) OpenVINS']
        br=[]
        for name in selected:
            r=next(r for r in board if r['method']==name and r['sensors']=='mono, imu')
            texname=name.replace('_',r'\_')
            if name=='AnchorFlow VIO':texname=r'\textbf{AnchorFlow-VIO}'
            br.append([texname]+[r[k+'_cp']+' / '+r[k+'_recall_5m'] if k!='platform' else r[k+'_cp'] for k in categories])
        table('leaderboard.tex',r'\begin{tabular}{lrrrrr}\toprule Method & Short & Medium & Long & Low light & Platform \\\midrule',br)
        head=r'''\begin{longtable}{lrrr}
\caption{All 63 server-evaluated test recordings. Values reproduce the server display to one decimal; dashes are unavailable metrics. The single reported platform recall of zero is retained as displayed, not generalized to the other platform recordings.}\label{tab:test_sequences}\\
\toprule Sequence & CP & CP R@1m (\%) & Pose R@5m (\%) \\
\midrule\endfirsthead
\multicolumn{4}{l}{\small Table \thetable\ continued}\\
\toprule Sequence & CP & CP R@1m (\%) & Pose R@5m (\%) \\
\midrule\endhead
\midrule\multicolumn{4}{r}{\small Continued on next page}\\\endfoot
\bottomrule\endlastfoot
'''
        body=[]
        for r in test:
            body.append(' & '.join([r['sequence'].replace('_',r'\_'),r['cp_score'],r['cp_recall_1m'],r['pose_recall_5m'] or r'\textemdash'])+r' \\')
        (ROOT/'tables/test_sequences.tex').write_text(head+'\n'.join(body)+'\n\\end{longtable}\n')
        fig,axes=plt.subplots(1,2,figsize=(8,3))
        train=[np.mean([float(r['cp_score']) for r in full if int(r['sequence'].split('_')[1])==i]) for i in range(1,6)]
        x=np.arange(5)
        axes[0].bar(x-.18,train,.36,label='Training (2 records/category)',color=blue)
        axes[0].bar(x+.18,[float(ours[k+'_cp']) for k in categories],.36,label='Server test',color=orange)
        axes[0].set_xticks(x,labels,rotation=25,ha='right');axes[0].set_ylabel('Control-point score');axes[0].set_ylim(0,100)
        x=np.arange(4)
        train=[np.mean([float(r['pose_recall_5m']) for r in full if int(r['sequence'].split('_')[1])==i]) for i in range(1,5)]
        axes[1].bar(x-.18,train,.36,color=blue)
        axes[1].bar(x+.18,[float(ours[k+'_recall_5m']) for k in categories[:4]],.36,color=orange)
        axes[1].set_xticks(x,labels[:4],rotation=25,ha='right');axes[1].set_ylabel('Pose recall at 5 m (%)');axes[1].set_ylim(0,110)
        for ax in axes:ax.grid(axis='y',alpha=.18);ax.set_axisbelow(True)
        axes[0].legend(frameon=False,fontsize=7,loc='upper right')
        fig.tight_layout();save(fig,'training_test')
    catalog = []
    for name in ('validation_scores.csv','frontend_scores.csv','controlled_starts.csv',
                 'global_scores.csv','earth_budget_scores.csv','recovery_scores.csv'):
        for i,r in enumerate(rows(name), start=2):
            catalog.append(dict(study=name, source_csv_line=i, sequence=r['sequence'],
                arm=r.get('arm','fresh_start' if 'offset_frames' in r else 'refinement'),
                offset_frames=r.get('offset_frames',''),
                cp_score=r.get('cp_score',r.get('fresh_cp_score','')),
                recall_5m=r.get('pose_recall_5m',r.get('fresh_pose_recall_5m','')),
                cpu_s=r.get('cpu_s',''),wall_s=r.get('wall_s',''),
                status=r.get('score_status',r.get('status','see source receipt'))))
    with (ROOT/'data/run_catalog.csv').open('w') as f:
        w=csv.DictWriter(f, fieldnames=list(catalog[0]));w.writeheader();w.writerows(catalog)
    print(json.dumps(summary))

if __name__=='__main__':
    main()


==> anc/checksums.json <==
{
  "anc/LICENSE": "c0410c8c93bb0e6489fcfe7e3f9871710d011962f25584acae710c8a01ba91ff",
  "anc/README.txt": "8ce0bcccfb95b42787708fc9c084819c8d02397aa0de1b9c2d2bcab9d96e114f",
  "anc/build_assets.py": "a51301ab840d9bcdbb61d7e4db863610bdef0d2b247a8acf0dc218c9dddb8805",
  "anc/data/closeout_plan.json": "6653c92e9e434328942191e6b916c9c24412786deb3297d7721aaaf5f9cd5ed6",
  "anc/data/computed_summary.json": "762b12a5be01b717532ae74cffea821d5483553a28dfa6753d2375cc419f01ff",
  "anc/data/controlled_starts.csv": "5960b33147af316c10710e5d244227ec9c1aa49936ff486f3b8767db583ef56b",
  "anc/data/earth_budget_scores.csv": "0d5def5588d783b6bcb38cc2867295d435438a7afc460b27c82e77a0b44f8fff",
  "anc/data/estimated_positions.npz": "45931537c84b22905fb975f78487460e0f59d33461078bb5323a23f84ed95301",
  "anc/data/frontend_scores.csv": "079c03b191aae90e79d34cdbc0767fe45d5f4413f21e7e2aa4f762c32b9d7fe4",
  "anc/data/global_scores.csv": "c8e46baf78772691db03db5398c04fc59d7d6d76aafc7b66bd1385bd8ec4d06d",
  "anc/data/leaderboard_snapshot.csv": "14beac12704e98a72f349413603463129174945dfb192d032348bd398a88cd2e",
  "anc/data/native_config.json": "be48e1101f2852ebecc1ea319b34aed48abca542ee035602a9942a5f92593beb",
  "anc/data/protocol.json": "92f1a5a0b0ff1528d8bfeff92c377ae91382eb4ffb9dcedf32109c1a5bc56f08",
  "anc/data/provenance.json": "a0670dcb4307facd4cebb803fa798600868127ca37193136eb510a31a176c691",
  "anc/data/recovery_scores.csv": "e35ce5e4a45fe5fc0dcbf6f1cdaf4b9cfcd9c7f0cf697253acceff3c011d99e0",
  "anc/data/run_catalog.csv": "aff8b9b6f9edd342dcdfcb703d69d9dcce56300ad7d662d0e08121988ccccdf0",
  "anc/data/test_server_scores.csv": "2d801535f8857a919b4dd9dcaea9db003b3f813286bed7744596c646ddedf938",
  "anc/data/validation_scores.csv": "ace6b71fc44d2ac21118661686948f00e94d53bf2818ecb8bac3ec65622faedf"
}


==> anc/data/closeout_plan.json <==
{
  "name": "M009 bounded mono closeout controlled starts",
  "policy": "configs/mono_imu/protocol.json",
  "offset_frames": [
    600,
    2400
  ],
  "nominal_offset_seconds": [
    30,
    120
  ],
  "selection": "Original uniform baseline retained prospectively. No per-record/offset winner selection; report every failure.",
  "scope": "Fresh processes with raw cam0+imu0 suffixes, full remainder. Official full-reference recall includes missing-prefix penalty; compare original output restricted to exact same suffix. Not full-record submission outputs.",
  "candidate_decision": "M008 and completed M001-M007 do not justify one general change. Existing frontend dumps do not contain accepted-landmark influence or independent inertial observability; do not infer those from raw tracks or force an intervention.",
  "pinned_files": [
    "scripts/prepare_mono_offset_input.py",
    "scripts/prepare_mono_input.py",
    "scripts/run_mono_frontend.py",
    "scripts/audit_mono_frontend.py",
    "scripts/evaluate.py",
    "scripts/tum_to_submission.py",
    "scripts/make_basalt_calib.py",
    "scripts/report_mono_density_validation.py",
    "configs/mono_imu/protocol.json",
    "configs/basalt_v4_ref/config.json",
    "results/runtime_mono_v2/manifest.json"
  ]
}


==> anc/data/computed_summary.json <==
{
  "records": 10,
  "poses": 265694,
  "initial_fills": 200,
  "later_fills": 4,
  "mean_cp": 41.38301775152611,
  "source_commit": "46c98a5499568899ba78943980acf2b74801b46c"
}


==> anc/data/controlled_starts.csv <==
sequence,offset_frames,status,error,fresh_cp_score,fresh_pose_recall_5m,fresh_ate_rmse_m,fresh_sim3_scale,original_suffix_cp_score,original_suffix_pose_recall_5m,original_suffix_ate_rmse_m,original_suffix_sim3_scale,cp_delta_same_suffix,cpu_s,wall_s,rss_kib,output_poses,images_before_first_estimate,gap_filled_after_init,complete_coverage,native_max_speed_m_s,native_max_jump_m,throughput_native_images_s
sequence_1_19,600,complete,,80.48850376271048,94.99833277759254,0.5271624167280698,0.9834285451155849,78.82102495617677,94.99833277759254,0.5781015058400703,0.9854782675174714,1.6674788065337083,350.87,198.35,194068,17752,20,1,True,2.0944501735774024,0.10472250867877488,89.49836148222839
sequence_2_12,600,complete,,15.54893775416986,43.72230428360414,6.869614972247564,0.9501751615927807,16.717452779686198,43.26070901033973,6.784264902311783,0.9508908962502863,-1.1685150255163386,628.27,378.82,277384,32913,20,0,True,2.3439462897565897,0.11719731448718994,86.88295232564279
sequence_3_17,600,complete,,45.39585797413963,90.50343249427918,2.528053575022646,1.0002679574442113,46.214313744180664,90.94475318731612,2.4571996176784143,1.0000857417619762,-0.8184557700410338,676.92,395.03,295492,35242,21,0,True,2.698616683879983,0.13493083419387644,89.2134774574083
sequence_4_10,600,complete,,6.144440100110923,14.379391100702577,12.265982795376827,0.9927057309467419,23.235090591150538,64.80093676814988,5.0544307784245985,1.0007831768598847,-17.090650491039614,548.63,347.87,248940,27810,20,0,True,4.2209221981187275,0.21104610990286524,79.94365711328945
sequence_5_12,600,complete,,2.845006489048251,,,,0.0,,,,2.845006489048251,498.2,294.12,252404,26065,20,0,True,3050.523374182202,152.53654787459953,88.62029103767169
sequence_1_19,2400,complete,,65.99624014170486,84.82827609203068,0.5949636067572541,0.9836107688533606,67.83446551168291,84.82827609203068,0.5464918792285238,0.98488537784399,-1.8382253699780478,317.35,179.78,185268,15952,20,1,True,2.1578012397239377,0.10789006198609875,88.73067081989097
sequence_2_12,2400,complete,,29.361851534324735,66.9682422451994,4.0741510338251095,0.9652379051401198,16.71676632968416,43.26070901033973,6.4535649796507,0.9519706112330394,12.645085204640576,601.69,365.78,272276,31113,20,0,True,2.361619529914489,0.11808097649615401,85.05932527748921
sequence_3_17,2400,complete,,44.91517446925251,87.4959136972867,2.38599767611429,1.0012188014751444,43.89380456849181,87.43053285387381,2.486561444164457,1.0002331248875362,1.0213699007607033,642.67,375.02,288236,33442,20,0,True,2.6988389791184364,0.13494194895579908,89.17391072476136
sequence_4_10,2400,complete,,41.99532818393074,89.85948477751757,2.004187853657802,1.0238894591938261,23.144175401420203,64.77751756440281,4.617977495861168,1.00379707314082,18.851152782510535,511.45000000000005,322.46,241908,26010,20,0,True,3.599322380881368,0.17996611904144955,80.66116727656144
sequence_5_12,2400,complete,,0.0,,,,0.0,,,,0.0,454.46000000000004,268.8,243004,24265,20,0,True,3151.79385608832,157.6213817982827,90.27157738095238


==> anc/data/earth_budget_scores.csv <==
sequence,arm,selected,cp_score,pose_recall_5m,ate_rmse_m,sim3_scale,cpu_s,wall_s,peak_rss_kib,native_exit,converged
sequence_1_19,frontend,False,79.0238712126183,100.0,0.58763940493536,0.9854189182842029,436.40999999999997,186.78,194976,0,
sequence_1_19,zero,False,79.46935283230049,100.0,0.5751416891869799,0.9854086455995631,243.59,136.17000000000002,204628,0,True
sequence_1_19,earth_positive,True,79.52801645321419,100.0,0.5740434707699472,0.9854200807218786,114.27000000000001,66.51,208300,0,True
sequence_1_19,earth_negative,False,79.33778917082279,100.0,0.576364824550526,0.985403611921123,122.83,71.73,208340,0,True
sequence_2_12,frontend,False,17.83127032007019,46.17799113737075,7.007725731742079,0.950835395610893,695.21,427.16,281372,0,
sequence_2_12,zero,False,15.180282495623315,37.296898079763665,6.682027316511146,0.9531131684550086,201.46,117.59,321692,0,True
sequence_2_12,earth_positive,False,16.750244617725567,48.3751846381093,6.662689548187966,0.9524818551292172,581.4,344.08,322888,0,True
sequence_2_12,earth_negative,True,16.747242884019,48.35672082717873,6.663669128624184,0.9525226730080202,703.99,417.14,322656,0,True
sequence_3_17,frontend,False,48.89954594362685,92.9715593331154,2.4418408960731663,0.9999444837928908,724.01,424.27,299016,0,
sequence_3_17,zero,False,50.99766233451407,98.62700228832952,2.320555027022736,1.000377337165912,309.99,181.63,360728,0,True
sequence_3_17,earth_positive,False,52.347212272391516,99.5913697286695,2.173211615659775,1.0005527265289387,209.42999999999998,125.77,362300,0,True
sequence_3_17,earth_negative,True,49.34018458206505,100.0,2.12686628806177,1.0058926868754905,913.37,557.92,365756,0,False
sequence_4_10,frontend,False,23.183510290266625,64.63700234192038,5.356101278692585,0.9996501801599735,589.72,375.72,249252,0,
sequence_4_10,zero,False,22.2191863694575,62.576112412177984,5.43512872348808,0.9995851117085426,37.059999999999995,24.44,221788,0,True
sequence_4_10,earth_positive,False,22.047681512250907,62.55269320843091,5.4318275564734435,0.9996021239832766,35.78,24.48,227032,0,True
sequence_4_10,earth_negative,True,22.047794176648267,62.52927400468384,5.431829499808161,0.9996021272852643,34.98,23.93,226908,0,True


==> anc/data/frontend_scores.csv <==
sequence,arm,cp_score,pose_recall_5m,ate_rmse_m,sim3_scale,poses,initial_fills,later_fills,cpu_s,wall_s,max_rss_kib
sequence_1_19,fixed_template,79.0238712126183,100.0,0.58763940493536,0.9854189182842029,18352,20,1,436.40999999999997,186.78,194976
sequence_1_19,rolling_template,54.45743508003261,97.2324108036012,2.080949559504466,0.977904048561628,18352,20,1,480.88,226.1,202644
sequence_2_12,fixed_template,17.83127032007019,46.17799113737075,7.007725731742079,0.950835395610893,33513,20,0,695.21,427.16,281372
sequence_2_12,rolling_template,33.262944332937316,78.6373707533235,5.006839383618469,0.9848714280252518,33513,20,0,774.88,459.33,289416
sequence_3_17,fixed_template,48.89954594362685,92.9715593331154,2.4418408960731663,0.9999444837928908,35842,20,0,724.01,424.27,299016
sequence_3_17,rolling_template,17.127434826591383,35.681595292579274,8.25246399101016,0.99425744277214,35842,20,0,816.7700000000001,465.75,299560
sequence_4_10,fixed_template,23.183510290266625,64.63700234192038,5.356101278692585,0.9996501801599735,28410,20,0,589.72,375.72,249252
sequence_4_10,rolling_template,20.776542806637803,48.922716627634664,5.2974483770041845,1.0033558411373258,28410,20,0,581.62,362.29,250016


==> anc/data/global_scores.csv <==
sequence,cp_score,pose_recall_5m,ate_rmse_m,sim3_scale,delta_cp,delta_recall,cpu_s,wall_s,peak_rss_kib
sequence_1_19,79.81645228911938,100.0,0.5715457313019178,0.9854417740434326,0.7925810765010795,0.0,310.97999999999996,173.54,204704
sequence_2_12,14.924477191854349,35.15509601181684,6.7293190202541515,0.9536003833831359,-2.90679312821584,-11.022895125553916,341.24,197.47,322072
sequence_3_17,50.912479051062284,98.15299117358613,2.324822372010576,1.0003418120264698,2.012933107435437,5.1814318404707365,573.4200000000001,327.65,360764
sequence_4_10,22.217235822283108,62.576112412177984,5.435781346550023,0.9995843654696013,-0.9662744679835171,-2.0608899297423946,59.53,38.62,222252


==> anc/data/leaderboard_snapshot.csv <==
method,sensors,url,short_cp,short_recall_5m,medium_cp,medium_recall_5m,long_cp,long_recall_5m,lowlight_cp,lowlight_recall_5m,platform_cp
(r) Aria's SLAM,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=11,90.7,N.A.,78.5,N.A.,70.9,N.A.,84.2,N.A.,55.0
GroundedSLAM,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=29,80.2,99.9,61.6,96.2,59.9,99.3,67.7,99.9,41.9
FPV-SLAM,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=44,59.7,98.8,40.0,79.6,35.1,71.4,54.2,90.2,24.8
Mighty Camera,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=14,57.1,88.3,38.8,74.8,18.5,39.3,36.9,64.2,15.8
AnchorFlow VIO,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=45,47.2,84.6,37.1,69.1,24.8,53.9,35.1,62.9,15.6
FPV-SLAM,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=43,47.0,81.0,28.4,67.0,25.7,54.6,45.0,80.7,22.5
ASTRM_FLOWSLAM_v1,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=33,46.9,76.2,30.1,56.7,26.0,58.1,34.3,59.3,23.5
ASTRM_SLAM_v2,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=38,46.0,71.3,28.8,59.6,24.8,57.4,41.4,73.1,19.8
ASTRM_SLAM_v0,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=32,43.9,70.6,40.5,72.4,26.4,59.1,29.5,43.7,23.1
AnonSLAM,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=31,43.3,91.9,33.6,78.9,30.0,76.9,41.7,88.3,19.1
cusvio,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=40,42.7,81.0,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.
microSLAM,mono,https://www.lamaria.ethz.ch/method_info.php?id=16,35.8,78.0,20.3,37.6,10.0,21.6,22.9,48.4,4.9
AnonVIO,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=41,29.8,62.2,19.0,38.3,7.2,15.5,26.4,53.0,14.1
(r) OpenVINS+Maplab,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=9,27.7,60.8,23.4,52.3,12.8,26.1,19.8,40.5,13.9
(r) ORB-SLAM3,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=1,23.0,61.2,10.9,26.0,11.2,28.7,3.1,9.0,2.0
(r) OKVIS2,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=5,20.0,50.0,11.6,27.9,2.6,1.4,14.5,33.0,4.7
(r) OpenVINS+Maplab,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=10,19.7,43.8,12.7,29.0,5.5,10.2,6.9,15.0,2.0
(r) OpenVINS,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=2,18.9,54.2,15.9,46.8,12.5,28.1,13.9,34.9,10.4
(r) OpenVINS,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=3,16.0,40.3,10.6,24.0,5.5,13.7,5.5,13.0,1.5
ViPE,mono,https://www.lamaria.ethz.ch/method_info.php?id=24,15.8,32.8,9.0,19.0,2.6,5.8,6.0,14.6,2.4
DROID-W,mono,https://www.lamaria.ethz.ch/method_info.php?id=25,11.4,26.1,2.7,5.8,0.0,0.0,0.4,1.2,1.6
(r) DPV-SLAM,mono,https://www.lamaria.ethz.ch/method_info.php?id=8,8.0,14.1,8.8,15.6,3.9,8.7,3.0,6.8,2.3
Test 4,mono,https://www.lamaria.ethz.ch/method_info.php?id=23,7.9,3.0,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.
(r) DPVO,mono,https://www.lamaria.ethz.ch/method_info.php?id=6,7.6,18.0,7.5,15.4,1.7,2.9,2.6,5.1,2.3
(r) Kimera VIO,"mono, imu",https://www.lamaria.ethz.ch/method_info.php?id=7,6.8,10.1,8.3,18.7,7.2,17.2,3.3,7.8,3.6
LingBot-Map,mono,https://www.lamaria.ethz.ch/method_info.php?id=27,1.6,2.4,0.7,0.9,0.3,0.3,1.2,1.2,0.4
MVIO,"bino, imu",https://www.lamaria.ethz.ch/method_info.php?id=15,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.,N.A.


==> anc/data/native_config.json <==
{
    "value0": {
        "config.optical_flow_type": "frame_to_frame",
        "config.optical_flow_detection_grid_size": 50,
        "config.optical_flow_max_recovered_dist2": 0.04,
        "config.optical_flow_pattern": 51,
        "config.optical_flow_max_iterations": 5,
        "config.optical_flow_epipolar_error": 0.005,
        "config.optical_flow_levels": 4,
        "config.optical_flow_skip_frames": 1,
        "config.vio_linearization_type": "ABS_QR",
        "config.vio_sqrt_marg": true,
        "config.vio_max_states": 3,
        "config.vio_max_kfs": 10,
        "config.vio_min_frames_after_kf": 5,
        "config.vio_new_kf_keypoints_thresh": 0.7,
        "config.vio_debug": false,
        "config.vio_extended_logging": false,
        "config.vio_obs_std_dev": 0.5,
        "config.vio_obs_huber_thresh": 1.0,
        "config.vio_min_triangulation_dist": 0.05,
        "config.vio_outlier_threshold": 3.0,
        "config.vio_filter_iteration": 4,
        "config.vio_max_iterations": 7,
        "config.vio_enforce_realtime": false,
        "config.vio_use_lm": true,
        "config.vio_lm_lambda_initial": 0.0001,
        "config.vio_lm_lambda_min": 1e-06,
        "config.vio_lm_lambda_max": 100.0,
        "config.vio_lm_landmark_damping_variant": 1,
        "config.vio_lm_pose_damping_variant": 1,
        "config.vio_scale_jacobian": false,
        "config.vio_init_pose_weight": 100,
        "config.vio_init_ba_weight": 10.0,
        "config.vio_init_bg_weight": 100.0,
        "config.vio_marg_lost_landmarks": true,
        "config.vio_kf_marg_feature_ratio": 0.1,
        "config.mapper_obs_std_dev": 0.25,
        "config.mapper_obs_huber_thresh": 1.5,
        "config.mapper_detection_num_points": 800,
        "config.mapper_num_frames_to_match": 30,
        "config.mapper_frames_to_match_threshold": 0.04,
        "config.mapper_min_matches": 20,
        "config.mapper_ransac_threshold": 5e-05,
        "config.mapper_min_track_length": 5,
        "config.mapper_max_hamming_distance": 70,
        "config.mapper_second_best_test_ratio": 1.2,
        "config.mapper_bow_num_bits": 16,
        "config.mapper_min_triangulation_dist": 0.07,
        "config.mapper_no_factor_weights": false,
        "config.mapper_use_factors": true,
        "config.mapper_use_lm": true,
        "config.mapper_lm_lambda_min": 1e-32,
        "config.mapper_lm_lambda_max": 1000.0
    }
}


==> anc/data/protocol.json <==
{
  "camera": "cam0",
  "imu": "imu0",
  "camera_choice": "prospectively fixed left grayscale; no per-sequence choice",
  "cohort": [
    "sequence_1_19",
    "sequence_2_12",
    "sequence_3_17",
    "sequence_4_10"
  ],
  "factory_rectification": true,
  "subtract_imu_timestamp_ns": 4200000,
  "noise_scale": 20,
  "gyro_noise_scale": 2,
  "walk_scale": 1,
  "gyro_walk_scale": 0.1,
  "threads": 2,
  "native_timeout_s": 14400,
  "environment": {
    "BASALT_OUTLIER_PX": "3",
    "BASALT_OUTLIER_LM_RULE": "1",
    "BASALT_DETERMINISTIC": "1",
    "BASALT_MONO_CAMS": "1",
    "BASALT_INIT_WINDOW_S": "1",
    "BASALT_INIT_VEL": "2",
    "BASALT_STEREO_INIT": "0",
    "BASALT_ANCHOR": "0",
    "BASALT_MAX_TRACK_AGE": "0",
    "BASALT_FIXED_TEMPLATE": "1"
  },
  "study": "F29 transferable mono baseline; matched template ablation is the only change"
}


==> anc/data/provenance.json <==
{
  "source_commit": "46c98a5499568899ba78943980acf2b74801b46c",
  "public_code": "https://github.com/sudhirpratapyadav/anchorflow-vio",
  "release_commit": "8ba93eaeecee9d980b401e7faca0009743199a64",
  "leaderboard_source": "https://www.lamaria.ethz.ch/leaderboard",
  "access_date": "2026-10-19",
  "per_record_test_source": "Server display provided by the submitting author, rounded to one decimal",
  "scope": "Public numerical evidence only; no raw images, IMU streams, reference labels or private development logs"
}


==> anc/data/recovery_scores.csv <==
sequence,cp_score,pose_recall_5m,ate_rmse_m,sim3_scale,restarts,exhausted,native_cpu_s,native_wall_sum_s,peak_rss_kib,initial_fills,later_fills,poses,unchanged_byte_exact
sequence_1_19,79.0238712126183,100.0,0.58763940493536,0.9854189182842029,0,False,436.40999999999997,186.78,194976,20,1,18352,True
sequence_1_20,69.08294519343895,100.0,1.0265314206572589,0.9789107916551221,0,False,400.49,228.91,212572,20,0,20262,True
sequence_2_11,49.53247015802138,94.78324761204996,2.1620346143023133,1.0051081774632302,0,False,456.51,275.8,231416,20,2,23748,True
sequence_2_12,17.83127032007019,46.17799113737075,7.007725731742079,0.950835395610893,0,False,695.21,427.16,281372,20,0,33513,True
sequence_3_17,48.89954594362685,92.9715593331154,2.4418408960731663,0.9999444837928908,0,False,724.01,424.27,299016,20,0,35842,True
sequence_3_18,31.84668443054923,78.99946968357787,4.007962053744272,0.9849604317131967,0,False,666.74,385.88,287896,20,0,33878,True
sequence_4_10,23.183510290266625,64.63700234192038,5.356101278692585,0.9996501801599735,0,False,589.72,375.72,249252,20,0,28410,True
sequence_4_11,37.12890902492942,87.73104741494777,3.792246468903407,1.0034020588890569,0,False,455.09,285.74,223204,20,0,22541,True
sequence_5_11,57.300970941740204,,,,0,False,430.63,244.98,229660,20,1,22483,True
sequence_5_12,0.0,,,,1,False,952.9300000000001,567.44,252764,20,19,26665,False


==> anc/data/run_catalog.csv <==
study,source_csv_line,sequence,arm,offset_frames,cp_score,recall_5m,cpu_s,wall_s,status
validation_scores.csv,2,sequence_1_19,fixed_template,,79.0238712126183,100.0,436.40999999999997,186.78,available
validation_scores.csv,3,sequence_1_19,dense_fixed,,72.62273916646967,100.0,597.89,403.08,available
validation_scores.csv,4,sequence_1_20,fixed_template,,69.08294519343895,100.0,400.49,228.91,available
validation_scores.csv,5,sequence_1_20,dense_fixed,,58.81404244070369,100.0,650.1800000000001,447.16,available
validation_scores.csv,6,sequence_2_11,fixed_template,,49.53247015802138,94.78324761204996,456.51,275.8,available
validation_scores.csv,7,sequence_2_11,dense_fixed,,42.45816444477033,92.23610090619643,717.66,509.53,available
validation_scores.csv,8,sequence_2_12,fixed_template,,17.83127032007019,46.17799113737075,695.21,427.16,available
validation_scores.csv,9,sequence_2_12,dense_fixed,,48.980142108758315,99.83382570162482,999.46,711.49,available
validation_scores.csv,10,sequence_3_17,fixed_template,,48.89954594362685,92.9715593331154,724.01,424.27,available
validation_scores.csv,11,sequence_3_17,dense_fixed,,39.8095164712033,81.13762667538411,1079.5400000000002,735.02,available
validation_scores.csv,12,sequence_3_18,fixed_template,,31.84668443054923,78.99946968357787,666.74,385.88,available
validation_scores.csv,13,sequence_3_18,dense_fixed,,20.320859942982963,47.41028813858936,1038.35,705.48,available
validation_scores.csv,14,sequence_4_10,fixed_template,,23.183510290266625,64.63700234192038,589.72,375.72,available
validation_scores.csv,15,sequence_4_10,dense_fixed,,19.216806887640878,40.60889929742389,882.62,654.03,available
validation_scores.csv,16,sequence_4_11,fixed_template,,37.12890902492942,87.73104741494777,455.09,285.74,available
validation_scores.csv,17,sequence_4_11,dense_fixed,,,,700.46,517.99,cp_alignment_failed
validation_scores.csv,18,sequence_5_11,fixed_template,,57.300970941740204,,430.63,244.98,available
validation_scores.csv,19,sequence_5_11,dense_fixed,,63.77955181014187,,679.7399999999999,452.1,available
validation_scores.csv,20,sequence_5_12,fixed_template,,0.0,,507.54,303.91,available
validation_scores.csv,21,sequence_5_12,dense_fixed,,0.0,,805.88,554.37,available
frontend_scores.csv,2,sequence_1_19,fixed_template,,79.0238712126183,100.0,436.40999999999997,186.78,see source receipt
frontend_scores.csv,3,sequence_1_19,rolling_template,,54.45743508003261,97.2324108036012,480.88,226.1,see source receipt
frontend_scores.csv,4,sequence_2_12,fixed_template,,17.83127032007019,46.17799113737075,695.21,427.16,see source receipt
frontend_scores.csv,5,sequence_2_12,rolling_template,,33.262944332937316,78.6373707533235,774.88,459.33,see source receipt
frontend_scores.csv,6,sequence_3_17,fixed_template,,48.89954594362685,92.9715593331154,724.01,424.27,see source receipt
frontend_scores.csv,7,sequence_3_17,rolling_template,,17.127434826591383,35.681595292579274,816.7700000000001,465.75,see source receipt
frontend_scores.csv,8,sequence_4_10,fixed_template,,23.183510290266625,64.63700234192038,589.72,375.72,see source receipt
frontend_scores.csv,9,sequence_4_10,rolling_template,,20.776542806637803,48.922716627634664,581.62,362.29,see source receipt
controlled_starts.csv,2,sequence_1_19,fresh_start,600,80.48850376271048,94.99833277759254,350.87,198.35,complete
controlled_starts.csv,3,sequence_2_12,fresh_start,600,15.54893775416986,43.72230428360414,628.27,378.82,complete
controlled_starts.csv,4,sequence_3_17,fresh_start,600,45.39585797413963,90.50343249427918,676.92,395.03,complete
controlled_starts.csv,5,sequence_4_10,fresh_start,600,6.144440100110923,14.379391100702577,548.63,347.87,complete
controlled_starts.csv,6,sequence_5_12,fresh_start,600,2.845006489048251,,498.2,294.12,complete
controlled_starts.csv,7,sequence_1_19,fresh_start,2400,65.99624014170486,84.82827609203068,317.35,179.78,complete
controlled_starts.csv,8,sequence_2_12,fresh_start,2400,29.361851534324735,66.9682422451994,601.69,365.78,complete
controlled_starts.csv,9,sequence_3_17,fresh_start,2400,44.91517446925251,87.4959136972867,642.67,375.02,complete
controlled_starts.csv,10,sequence_4_10,fresh_start,2400,41.99532818393074,89.85948477751757,511.45000000000005,322.46,complete
controlled_starts.csv,11,sequence_5_12,fresh_start,2400,0.0,,454.46000000000004,268.8,complete
global_scores.csv,2,sequence_1_19,refinement,,79.81645228911938,100.0,310.97999999999996,173.54,see source receipt
global_scores.csv,3,sequence_2_12,refinement,,14.924477191854349,35.15509601181684,341.24,197.47,see source receipt
global_scores.csv,4,sequence_3_17,refinement,,50.912479051062284,98.15299117358613,573.4200000000001,327.65,see source receipt
global_scores.csv,5,sequence_4_10,refinement,,22.217235822283108,62.576112412177984,59.53,38.62,see source receipt
earth_budget_scores.csv,2,sequence_1_19,frontend,,79.0238712126183,100.0,436.40999999999997,186.78,see source receipt
earth_budget_scores.csv,3,sequence_1_19,zero,,79.46935283230049,100.0,243.59,136.17000000000002,see source receipt
earth_budget_scores.csv,4,sequence_1_19,earth_positive,,79.52801645321419,100.0,114.27000000000001,66.51,see source receipt
earth_budget_scores.csv,5,sequence_1_19,earth_negative,,79.33778917082279,100.0,122.83,71.73,see source receipt
earth_budget_scores.csv,6,sequence_2_12,frontend,,17.83127032007019,46.17799113737075,695.21,427.16,see source receipt
earth_budget_scores.csv,7,sequence_2_12,zero,,15.180282495623315,37.296898079763665,201.46,117.59,see source receipt
earth_budget_scores.csv,8,sequence_2_12,earth_positive,,16.750244617725567,48.3751846381093,581.4,344.08,see source receipt
earth_budget_scores.csv,9,sequence_2_12,earth_negative,,16.747242884019,48.35672082717873,703.99,417.14,see source receipt
earth_budget_scores.csv,10,sequence_3_17,frontend,,48.89954594362685,92.9715593331154,724.01,424.27,see source receipt
earth_budget_scores.csv,11,sequence_3_17,zero,,50.99766233451407,98.62700228832952,309.99,181.63,see source receipt
earth_budget_scores.csv,12,sequence_3_17,earth_positive,,52.347212272391516,99.5913697286695,209.42999999999998,125.77,see source receipt
earth_budget_scores.csv,13,sequence_3_17,earth_negative,,49.34018458206505,100.0,913.37,557.92,see source receipt
earth_budget_scores.csv,14,sequence_4_10,frontend,,23.183510290266625,64.63700234192038,589.72,375.72,see source receipt
earth_budget_scores.csv,15,sequence_4_10,zero,,22.2191863694575,62.576112412177984,37.059999999999995,24.44,see source receipt
earth_budget_scores.csv,16,sequence_4_10,earth_positive,,22.047681512250907,62.55269320843091,35.78,24.48,see source receipt
earth_budget_scores.csv,17,sequence_4_10,earth_negative,,22.047794176648267,62.52927400468384,34.98,23.93,see source receipt
recovery_scores.csv,2,sequence_1_19,refinement,,79.0238712126183,100.0,,,see source receipt
recovery_scores.csv,3,sequence_1_20,refinement,,69.08294519343895,100.0,,,see source receipt
recovery_scores.csv,4,sequence_2_11,refinement,,49.53247015802138,94.78324761204996,,,see source receipt
recovery_scores.csv,5,sequence_2_12,refinement,,17.83127032007019,46.17799113737075,,,see source receipt
recovery_scores.csv,6,sequence_3_17,refinement,,48.89954594362685,92.9715593331154,,,see source receipt
recovery_scores.csv,7,sequence_3_18,refinement,,31.84668443054923,78.99946968357787,,,see source receipt
recovery_scores.csv,8,sequence_4_10,refinement,,23.183510290266625,64.63700234192038,,,see source receipt
recovery_scores.csv,9,sequence_4_11,refinement,,37.12890902492942,87.73104741494777,,,see source receipt
recovery_scores.csv,10,sequence_5_11,refinement,,57.300970941740204,,,,see source receipt
recovery_scores.csv,11,sequence_5_12,refinement,,0.0,,,,see source receipt


==> anc/data/test_server_scores.csv <==
sequence,category,cp_score,cp_recall_1m,pose_recall_5m,ate_rmse_m,source_precision
sequence_1_1,1,46.3,16.7,100.0,,"website display, one decimal"
sequence_1_2,1,22.9,0.0,55.2,,"website display, one decimal"
sequence_1_3,1,26.5,0.0,72.6,,"website display, one decimal"
sequence_1_4,1,25.5,6.7,59.6,,"website display, one decimal"
sequence_1_5,1,60.0,50.0,99.7,,"website display, one decimal"
sequence_1_6,1,35.4,18.2,76.2,,"website display, one decimal"
sequence_1_7,1,49.4,21.4,100.0,,"website display, one decimal"
sequence_1_8,1,70.4,85.7,100.0,,"website display, one decimal"
sequence_1_9,1,58.6,46.2,100.0,,"website display, one decimal"
sequence_1_10,1,66.7,66.7,100.0,,"website display, one decimal"
sequence_1_11,1,75.5,100.0,100.0,,"website display, one decimal"
sequence_1_12,1,26.1,0.0,66.0,,"website display, one decimal"
sequence_1_13,1,36.3,7.1,86.7,,"website display, one decimal"
sequence_1_14,1,68.5,66.7,100.0,,"website display, one decimal"
sequence_1_15,1,68.6,71.4,100.0,,"website display, one decimal"
sequence_1_16,1,13.4,0.0,27.8,,"website display, one decimal"
sequence_1_17,1,44.6,26.7,79.9,,"website display, one decimal"
sequence_1_18,1,55.4,20.0,100.0,,"website display, one decimal"
sequence_2_1,2,31.0,4.8,75.8,,"website display, one decimal"
sequence_2_2,2,25.4,9.1,63.6,,"website display, one decimal"
sequence_2_3,2,16.2,5.9,30.9,,"website display, one decimal"
sequence_2_4,2,27.3,5.3,68.6,,"website display, one decimal"
sequence_2_5,2,30.2,5.0,58.0,,"website display, one decimal"
sequence_2_6,2,35.5,6.3,87.4,,"website display, one decimal"
sequence_2_7,2,1.9,0.0,6.2,,"website display, one decimal"
sequence_2_8,2,73.4,75.0,100.0,,"website display, one decimal"
sequence_2_9,2,56.1,44.4,100.0,,"website display, one decimal"
sequence_2_10,2,74.0,94.4,100.0,,"website display, one decimal"
sequence_3_1,3,21.2,3.7,34.7,,"website display, one decimal"
sequence_3_2,3,17.2,0.0,34.3,,"website display, one decimal"
sequence_3_3,3,10.4,0.0,24.0,,"website display, one decimal"
sequence_3_4,3,6.6,0.0,15.1,,"website display, one decimal"
sequence_3_5,3,34.5,3.7,82.1,,"website display, one decimal"
sequence_3_6,3,49.0,14.8,100.0,,"website display, one decimal"
sequence_3_7,3,14.1,0.0,23.8,,"website display, one decimal"
sequence_3_8,3,21.8,0.0,62.0,,"website display, one decimal"
sequence_3_9,3,17.2,0.0,33.9,,"website display, one decimal"
sequence_3_10,3,21.9,0.0,46.2,,"website display, one decimal"
sequence_3_11,3,21.6,0.0,48.1,,"website display, one decimal"
sequence_3_12,3,19.9,0.0,50.3,,"website display, one decimal"
sequence_3_13,3,22.9,0.0,43.9,,"website display, one decimal"
sequence_3_14,3,33.8,3.8,87.0,,"website display, one decimal"
sequence_3_15,3,51.6,23.1,95.6,,"website display, one decimal"
sequence_3_16,3,32.7,3.7,82.3,,"website display, one decimal"
sequence_4_1,4,26.2,0.0,66.8,,"website display, one decimal"
sequence_4_2,4,6.3,6.3,3.6,,"website display, one decimal"
sequence_4_3,4,6.4,0.0,13.5,,"website display, one decimal"
sequence_4_4,4,32.5,6.3,88.4,,"website display, one decimal"
sequence_4_5,4,9.7,0.0,14.5,,"website display, one decimal"
sequence_4_6,4,60.6,53.3,100.0,,"website display, one decimal"
sequence_4_7,4,62.8,56.3,100.0,,"website display, one decimal"
sequence_4_8,4,41.8,14.3,79.3,,"website display, one decimal"
sequence_4_9,4,69.8,92.3,100.0,,"website display, one decimal"
sequence_5_1,5,9.2,0.0,,,"website display, one decimal"
sequence_5_2,5,39.6,7.4,,,"website display, one decimal"
sequence_5_3,5,12.8,3.7,,,"website display, one decimal"
sequence_5_4,5,0.0,0.0,0.0,,"website display, one decimal"
sequence_5_5,5,0.0,0.0,,,"website display, one decimal"
sequence_5_6,5,8.4,0.0,,,"website display, one decimal"
sequence_5_7,5,16.5,6.7,,,"website display, one decimal"
sequence_5_8,5,56.2,46.7,,,"website display, one decimal"
sequence_5_9,5,2.0,0.0,,,"website display, one decimal"
sequence_5_10,5,10.9,0.0,,,"website display, one decimal"


==> anc/data/validation_scores.csv <==
sequence,arm,cohort,score_status,cp_score,pose_recall_5m,ate_rmse_m,sim3_scale,cpu_s,wall_s,peak_rss_kib,native_exit,poses,initial_fills,later_fills,native_max_jump_m
sequence_1_19,fixed_template,exploratory,available,79.0238712126183,100.0,0.58763940493536,0.9854189182842029,436.40999999999997,186.78,194976,0,18352,20,1,0.10814549043475719
sequence_1_19,dense_fixed,exploratory,available,72.62273916646967,100.0,0.7685403652126221,0.9785856138205794,597.89,403.08,198892,0,18352,20,1,0.1056718017944809
sequence_1_20,fixed_template,prospective,available,69.08294519343895,100.0,1.0265314206572589,0.9789107916551221,400.49,228.91,212572,0,20262,20,0,0.11097924842376725
sequence_1_20,dense_fixed,prospective,available,58.81404244070369,100.0,1.541977597332556,0.9818181972131272,650.1800000000001,447.16,208876,0,20262,20,0,0.11097520081195113
sequence_2_11,fixed_template,prospective,available,49.53247015802138,94.78324761204996,2.1620346143023133,1.0051081774632302,456.51,275.8,231416,0,23748,20,2,0.12701471083208676
sequence_2_11,dense_fixed,prospective,available,42.45816444477033,92.23610090619643,2.843333707628122,1.0068960578448625,717.66,509.53,228188,0,23748,20,2,0.12518805938564093
sequence_2_12,fixed_template,exploratory,available,17.83127032007019,46.17799113737075,7.007725731742079,0.950835395610893,695.21,427.16,281372,0,33513,20,0,0.11840874723216187
sequence_2_12,dense_fixed,exploratory,available,48.980142108758315,99.83382570162482,2.0685066956547096,0.9755808055677434,999.46,711.49,282660,0,33513,20,0,0.12169244501989317
sequence_3_17,fixed_template,exploratory,available,48.89954594362685,92.9715593331154,2.4418408960731663,0.9999444837928908,724.01,424.27,299016,0,35842,20,0,0.13389028097355415
sequence_3_17,dense_fixed,exploratory,available,39.8095164712033,81.13762667538411,3.4444757371256856,0.9939136111338406,1079.5400000000002,735.02,292088,0,35842,20,0,0.1437857060039382
sequence_3_18,fixed_template,prospective,available,31.84668443054923,78.99946968357787,4.007962053744272,0.9849604317131967,666.74,385.88,287896,0,33878,20,0,0.10709533520917398
sequence_3_18,dense_fixed,prospective,available,20.320859942982963,47.41028813858936,6.150840184234084,0.9703394214693102,1038.35,705.48,283636,0,33878,20,0,0.16238672702843987
sequence_4_10,fixed_template,exploratory,available,23.183510290266625,64.63700234192038,5.356101278692585,0.9996501801599735,589.72,375.72,249252,0,28410,20,0,0.10507251828692199
sequence_4_10,dense_fixed,exploratory,available,19.216806887640878,40.60889929742389,7.1362760918330865,1.003832860008111,882.62,654.03,251380,0,28410,20,0,0.10972871977576559
sequence_4_11,fixed_template,prospective,available,37.12890902492942,87.73104741494777,3.792246468903407,1.0034020588890569,455.09,285.74,223204,0,22541,20,0,0.10610586925301531
sequence_4_11,dense_fixed,prospective,cp_alignment_failed,,,52.79248829959773,0.00022286427706487948,700.46,517.99,228768,0,22541,20,0,190.10071343895584
sequence_5_11,fixed_template,prospective,available,57.300970941740204,,,,430.63,244.98,229660,0,22483,20,1,0.11599210092891221
sequence_5_11,dense_fixed,prospective,available,63.77955181014187,,,,679.7399999999999,452.1,224264,0,22483,20,1,0.1214022646143263
sequence_5_12,fixed_template,prospective,available,0.0,,,,507.54,303.91,252764,0,26665,20,0,139.25287530693936
sequence_5_12,dense_fixed,prospective,available,0.0,,,,805.88,554.37,247384,0,26665,20,0,0.2879395870952395

